How to factor 2048 bit RSA integers in 8 hours using 20 million noisy qubits

We significantly reduce the cost of factoring integers and computing discrete logarithms in finite fields on a quantum computer by combining techniques from Shor 1994, Griffiths-Niu 1996, Zalka 2006, Fowler 2012, Eker{\aa}-H{\aa}stad 2017, Eker{\aa} 2017, Eker{\aa} 2018, Gidney-Fowler 2019, Gidney 2019. We estimate the approximate cost of our construction using plausible physical assumptions for large-scale superconducting qubit platforms: a planar grid of qubits with nearest-neighbor connectivity, a characteristic physical gate error rate of $10^{-3}$, a surface code cycle time of 1 microsecond, and a reaction time of 10 microseconds. We account for factors that are normally ignored such as noise, the need to make repeated attempts, and the spacetime layout of the computation. When factoring 2048 bit RSA integers, our construction's spacetime volume is a hundredfold less than comparable estimates from earlier works (Van Meter et al. 2009, Jones et al. 2010, Fowler et al. 2012, Gheorghiu et al. 2019). In the abstract circuit model (which ignores overheads from distillation, routing, and error correction) our construction uses $3 n + 0.002 n \lg n$ logical qubits, $0.3 n^3 + 0.0005 n^3 \lg n$ Toffolis, and $500 n^2 + n^2 \lg n$ measurement depth to factor $n$-bit RSA integers. We quantify the cryptographic implications of our work, both for RSA and for schemes based on the DLP in finite fields.

==> anc/estimate_costs.py <==
import datetime
import itertools

from typing import Tuple, NamedTuple, Iterable, Iterator, Optional

import math
import matplotlib.pyplot as plt

import os.path as pathutils

Parameters = NamedTuple(
    'Parameters',
    [
        # Physical gate error rate.
        ('gate_err', float),
        # Time it takes to trigger a logical measurement, error correct it,
        # and decide which measurement to do next.
        ('reaction_time', datetime.timedelta),
        # Time it takes to measure the surface code's local stabilizers.
        ('cycle_time', datetime.timedelta),
        # Window size over exponent bits. (g0 in paper)
        ('exp_window', int),
        # Window size over multiplication bits. (g1 in paper)
        ('mul_window', int),
        # Bits between runways used during parallel additions. (g2 in paper)
        ('runway_sep', int),
        # Level 2 code distance.
        ('code_distance', int),
        # Level 1 code distance.
        ('l1_distance', int),
        # Error budget.
        ('max_total_err', float),
        # Problem size.
        ('n', int),
        # Number of controlled group operations required.
        ('n_e', int),
        # Whether or not to use two levels of 15-to-1 distillation.
        ('use_t_t_distillation', bool),
        # Number of bits of padding to use for runways and modular coset.
        ('deviation_padding', int),
    ]
)


def parameters_to_attempt(n: int,
                          n_e: int,
                          gate_error_rate: float,
                          ) -> Iterator[Parameters]:
    l1_distances = [5, 7, 9, 11, 13, 15, 17, 19, 21, 23]
    l2_distances = range(9, 51, 2)
    exp_windows = [4, 5, 6]
    mul_windows = [4, 5, 6]
    runway_seps = [512, 768, 1024, 1536, 2048]
    dev_offs = range(2, 10)

    for d1, d2, exp_window, mul_window, runway_sep, dev_off in itertools.product(
            l1_distances,
            l2_distances,
            exp_windows,
            mul_windows,
            runway_seps,
            dev_offs):
        if mul_window > exp_window or n % runway_sep != 0:
            continue
        distill_types = [False]
        if d1 == 15 and d2 >= 31:
            distill_types.append(True)
        for b in distill_types:
            yield Parameters(
                gate_err=gate_error_rate,
                reaction_time=datetime.timedelta(microseconds=10),
                cycle_time=datetime.timedelta(microseconds=1),
                exp_window=exp_window,
                mul_window=mul_window,
                runway_sep=runway_sep,
                l1_distance=d1,
                code_distance=d2,
                max_total_err=0.8,
                n=n,
                n_e=n_e,
                use_t_t_distillation=b,
                deviation_padding=int(math.ceil(math.log2(n*n*n_e)) + dev_off))


def topological_error_per_unit_cell(
        code_distance: int,
        gate_err: float) -> float:
    return 0.1 * (100 * gate_err) ** ((code_distance + 1) / 2)


def total_topological_error(code_distance: int,
                            gate_err: float,
                            unit_cells: int) -> float:
    """
    Args:
        code_distance: Diameter of logical qubits.
        gate_err: Physical gate error rate.
        unit_cells: Number of d*d*1 spacetime cells at risk.
    """
    return unit_cells * topological_error_per_unit_cell(
        code_distance,
        gate_err)


def compute_distillation_error(tof_count: int,
                               params: Parameters) -> float:
    """Estimate the total chance of CCZ magic state distillation failing.

    Args:
        tof_count: Number of CCZ states to distill.
        params: Algorithm construction parameters.

    References:
        Based on spreadsheet "calculator-CCZ-2T-resources.ods" from
        https://arxiv.org/abs/1812.01238 by Gidney and Fowler
    """
    if params.use_t_t_distillation:
        return 4*9*10**-17  # From FIG 1 of https://arxiv.org/abs/1812.01238

    l1_distance = params.l1_distance
    l2_distance = params.code_distance

    # Level 0
    L0_distance = l1_distance // 2
    L0_distillation_error = params.gate_err
    L0_topological_error = total_topological_error(
        unit_cells=100,  # Estimated 100 for T injection.
        code_distance=L0_distance,
        gate_err=params.gate_err)
    L0_total_T_error = L0_distillation_error + L0_topological_error

    # Level 1
    L1_topological_error = total_topological_error(
        unit_cells=1100,  # Estimated 1000 for factory, 100 for T injection.
        code_distance=l1_distance,
        gate_err=params.gate_err)
    L1_distillation_error = 35 * L0_total_T_error**3
    L1_total_T_error = L1_distillation_error + L1_topological_error

    # Level 2
    L2_topological_error = total_topological_error(
        unit_cells=1000,  # Estimated 1000 for factory.
        code_distance=l2_distance,
        gate_err=params.gate_err)
    L2_distillation_error = 28 * L1_total_T_error**2
    L2_total_CCZ_or_2T_error = L2_topological_error + L2_distillation_error

    return tof_count * L2_total_CCZ_or_2T_error


DeviationProperties = NamedTuple(
    'DeviationProperties',
    [
        ('piece_count', int),
        ('piece_len', int),
        ('reg_len', int),
        ('inner_loop_count', int),
        ('deviation_error', float),
    ]
)


def compute_deviation_properties(params: Parameters) -> DeviationProperties:
    piece_count = int(math.ceil(params.n / params.runway_sep))
    piece_len = params.runway_sep + params.deviation_padding
    reg_len = params.n + params.deviation_padding * piece_count

    # Temporarily adding carry runways into main register avoids need to
    # iterate over their bits when multiplying with that register as input.
    mul_in_bits = params.n + params.deviation_padding + 2
    inner_loop_count = int(math.ceil(params.n_e * 2 * mul_in_bits / (
            params.exp_window * params.mul_window)))

    classical_deviation_error = inner_loop_count * piece_count / 2**params.deviation_padding
    quantum_deviation_error = 4*math.sqrt(classical_deviation_error)
    return DeviationProperties(
        piece_count=piece_count,
        piece_len=piece_len,
        reg_len=reg_len,
        inner_loop_count=inner_loop_count,
        deviation_error=quantum_deviation_error,
    )


def probability_union(*ps: float) -> float:
    t = 1
    for p in ps:
        if p >= 1:
            # This happens when e.g. using the union bound to upper bound
            # a probability by using a frequency. The frequency estimate can
            # exceed 1 error per run.
            return 1
        t *= 1 - p
    return 1 - t


def logical_factory_dimensions(params: Parameters
                               ) -> Tuple[int, int, float]:
    """Determine the width, height, depth of the magic state factory."""
    if params.use_t_t_distillation:
        return 12*2, 8*2, 6  # Four T2 factories

    l1_distance = params.l1_distance
    l2_distance = params.code_distance

    t1_height = 4 * l1_distance / l2_distance
    t1_width = 8 * l1_distance / l2_distance
    t1_depth = 5.75 * l1_distance / l2_distance

    ccz_depth = 5
    ccz_height = 6
    ccz_width = 3
    storage_width = 2 * l1_distance / l2_distance

    ccz_rate = 1 / ccz_depth
    t1_rate = 1 / t1_depth
    t1_factories = int(math.ceil((ccz_rate * 8) / t1_rate))
    t1_factory_column_height = t1_height * math.ceil(t1_factories / 2)

    width = int(math.ceil(t1_width * 2 + ccz_width + storage_width))
    height = int(math.ceil(max(ccz_height, t1_factory_column_height)))
    depth = max(ccz_depth, t1_depth)

    return width, height, depth


def board_logical_dimensions(params: Parameters,
                             register_len: int) -> Tuple[int, int, int]:
    """Computes the dimensions of the surface code board in logical qubits.

    Assumes a single-threaded execution. For parallel execution, pass in
    parameters for an individual adder piece.

    Returns:
        width, height, distillation_area
    """

    factory_width, factory_height, factory_depth = (
        logical_factory_dimensions(params))
    ccz_time = factory_depth * params.cycle_time * params.code_distance
    factory_pair_count = int(math.ceil(ccz_time / params.reaction_time / 2))
    total_width = (factory_width + 1) * factory_pair_count + 1

    # FIG. 15 Lattice surgery implementation of the CZ fixups
    cz_fixups_box_height = 3

    # FIG. 23. Implementation of the MAJ operation in lattice surgery.
    adder_height = 3

    # FIG. 31. Data layout during a parallel addition.
    routing_height = 6
    reg_height = int(math.ceil(register_len / (total_width - 2)))
    total_height = sum([
        factory_height * 2,
        cz_fixups_box_height * 2,
        adder_height,
        routing_height,
        reg_height * 3,
    ])
    distillation_area = factory_height * factory_width * factory_pair_count * 2

    return total_width, total_height, distillation_area


CostEstimate = NamedTuple(
    'CostEstimate',
    [
        ('params', Parameters),
        ('toffoli_count', int),
        ('total_error', float),
        ('distillation_error', float),
        ('topological_data_error', float),
        ('total_hours', float),
        ('total_megaqubits', int),
        ('total_volume_megaqubitdays', float)
    ]
)


def physical_qubits_per_logical_qubit(code_distance: int) -> int:
    return (code_distance + 1)**2 * 2


def estimate_algorithm_cost(params: Parameters) -> Optional[CostEstimate]:
    """Determine algorithm single-shot layout and costs for given parameters."""

    post_process_error = 1e-2  # assumed to be below 1%
    dev = compute_deviation_properties(params)

    # Derive values for understanding inner loop.
    adder_depth = dev.piece_len * 2 - 1
    lookup_depth = 2 ** (params.exp_window + params.mul_window) - 1
    unlookup_depth = 2 * math.sqrt(lookup_depth)

    # Derive values for understanding overall algorithm.
    piece_width, piece_height, piece_distillation = board_logical_dimensions(
        params, dev.piece_len)
    logical_qubits = piece_width * piece_height * dev.piece_count
    distillation_area = piece_distillation * dev.piece_count

    tof_count = (adder_depth * dev.piece_count
                 + lookup_depth
                 + unlookup_depth) * dev.inner_loop_count

    # Code distance lets us compute time taken.
    inner_loop_time = (
            adder_depth * params.reaction_time +
            # Double speed lookup.
            lookup_depth * params.code_distance * params.cycle_time / 2 +
            unlookup_depth * params.code_distance * params.cycle_time / 2)
    total_time = inner_loop_time * dev.inner_loop_count

    # Upper-bound the topological error:
    surface_code_cycles = total_time / params.cycle_time
    topological_error = total_topological_error(
        unit_cells=(logical_qubits  - distillation_area) * surface_code_cycles,
        code_distance=params.code_distance,
        gate_err=params.gate_err)

    # Account for the distillation error:
    distillation_error = compute_distillation_error(
        tof_count=tof_count,
        params=params)

    # Check the total error.
    total_error = probability_union(
        topological_error,
        distillation_error,
        dev.deviation_error,
        post_process_error,
    )
    if total_error >= params.max_total_err:
        return None

    # Great!
    total_qubits = logical_qubits * physical_qubits_per_logical_qubit(
        params.code_distance)
    total_time = total_time.total_seconds()

    # Format.
    total_hours = total_time / 60 ** 2
    total_megaqubits = total_qubits / 10 ** 6
    total_volume_megaqubitdays = (total_hours / 24) * total_megaqubits
    total_error = math.ceil(100 * total_error) / 100

    return CostEstimate(
        params=params,
        toffoli_count=tof_count,
        distillation_error=distillation_error,
        topological_data_error=topological_error,
        total_error=total_error,
        total_hours=total_hours,
        total_megaqubits=total_megaqubits,
        total_volume_megaqubitdays=total_volume_megaqubitdays)


def rank_estimate(costs: CostEstimate) -> float:
    # Slight preference for decreasing space over decreasing time.
    skewed_volume = costs.total_megaqubits**1.2 * costs.total_hours
    return skewed_volume / (1 - costs.total_error)


def estimate_best_problem_cost(n: int, n_e: int, gate_error_rate: float) -> Optional[CostEstimate]:
    estimates = [estimate_algorithm_cost(params)
                 for params in parameters_to_attempt(n, n_e, gate_error_rate)]
    surviving_estimates = [e for e in estimates if e is not None]
    return min(surviving_estimates, key=rank_estimate, default=None)


# ------------------------------------------------------------------------------

def reduce_significant(q: float) -> float:
    """Return only the n most significant digits."""
    if q == 0:
        return 0
    n = math.floor(math.log(q, 10))
    result = math.ceil(q / 10**(n-1)) * 10**(n-1)

    # Handle poor precision in float type.
    if result < 0.1:
        return round(result * 100) / 100
    elif result < 10:
        return round(result * 10) / 10
    else:
        return round(result)


def fips_strength_level(n):
    # From FIPS 140-2 IG CMVP, page 110.
    #
    # This is extrapolated from the asymptotic complexity of the sieving
    # step in the general number field sieve (GNFS).
    ln = math.log
    return (1.923 * (n * ln(2))**(1/3) * ln(n * ln(2))**(2/3) - 4.69) / ln(2)


def fips_strength_level_rounded(n): # NIST-style rounding
    return 8 * round(fips_strength_level(n) / 8)


TABLE_HEADER = [
    'n',
    'n_e',
    'phys_err',
    'd1',
    'd2',
    'dev_off',
    'g_mul',
    'g_exp',
    'g_sep',
    '%',
    'volume',
    'E:volume',
    'Mqb',
    'hours',
    'E:hours',
    'tt_distill',
    'B tofs',
]


def tabulate_cost_estimate(costs: CostEstimate):
    assert costs.params.gate_err in [1e-3, 1e-4]
    gate_error_desc = r"0.1\%" if costs.params.gate_err == 1e-3 else r"0.01\%"
    row = [
        costs.params.n,
        costs.params.n_e,
        gate_error_desc,
        costs.params.l1_distance,
        costs.params.code_distance,
        costs.params.deviation_padding - int(math.ceil(math.log2(costs.params.n**2*costs.params.n_e))),
        costs.params.mul_window,
        costs.params.exp_window,
        costs.params.runway_sep,
        str(math.ceil(100 * costs.total_error)) + r"\%",
        reduce_significant(costs.total_volume_megaqubitdays),
        reduce_significant(costs.total_volume_megaqubitdays / (1 - costs.total_error)),
        reduce_significant(costs.total_megaqubits),
        reduce_significant(costs.total_hours),
        reduce_significant(costs.total_hours / (1 - costs.total_error)),
        costs.params.use_t_t_distillation,
        reduce_significant(costs.toffoli_count / 10**9),
    ]
    print('&'.join('${}$'.format(e).ljust(10) for e in row) + '\\\\')

# ------------------------------------------------------------------------------


# RSA
def eh_rsa(n, gate_error_rate) -> Optional[CostEstimate]: # Single run.
    delta = 20 # Required to respect assumptions in the analysis.
    m = math.ceil(n / 2) - 1
    l = m - delta
    n_e = m + 2 * l
    return estimate_best_problem_cost(n, n_e, gate_error_rate)


def eh_rsa_max_tradeoffs(n, gate_error_rate) -> Optional[CostEstimate]: # With maximum tradeoffs.
    return estimate_best_problem_cost(n, math.ceil(n / 2), gate_error_rate)


# General DLP
def shor_dlp_general(n, gate_error_rate) -> Optional[CostEstimate]:
    delta = 5 # Required to reach 99% success probability.
    m = n - 1 + delta
    n_e = 2 * m
    return estimate_best_problem_cost(n, n_e, gate_error_rate)


def eh_dlp_general(n, gate_error_rate) -> Optional[CostEstimate]: # Single run.
    m = n - 1
    n_e = 3 * m
    return estimate_best_problem_cost(n, n_e, gate_error_rate)


def eh_dlp_general_max_tradeoffs(n, gate_error_rate) -> Optional[CostEstimate]: # Multiple runs with maximal tradeoff.
    m = n - 1
    n_e = m
    return estimate_best_problem_cost(n, n_e, gate_error_rate)


# Schnorr DLP
def shor_dlp_schnorr(n, gate_error_rate) -> Optional[CostEstimate]:
    delta = 5 # Required to reach 99% success probability.
    z = fips_strength_level_rounded(n)
    m = 2 * z + delta
    n_e = 2 * m
    return estimate_best_problem_cost(n, n_e, gate_error_rate)


def eh_dlp_schnorr(n, gate_error_rate) -> Optional[CostEstimate]: # Single run.
    z = fips_strength_level_rounded(n)
    m = 2 * z
    n_e = 3 * m
    return estimate_best_problem_cost(n, n_e, gate_error_rate)


def eh_dlp_schnorr_max_tradeoffs(n, gate_error_rate) -> Optional[CostEstimate]: # Multiple runs with maximal tradeoff.
    z = fips_strength_level_rounded(n)
    m = 2 * z
    n_e = m
    return estimate_best_problem_cost(n, n_e, gate_error_rate)


# Short DLP
def eh_dlp_short(n, gate_error_rate) -> Optional[CostEstimate]:
    z = fips_strength_level_rounded(n)
    m = 2 * z
    n_e = 3 * m
    return estimate_best_problem_cost(n, n_e, gate_error_rate)


def eh_dlp_short_max_tradeoffs(n, gate_error_rate) -> Optional[CostEstimate]: # Multiple runs with maximal tradeoff.
    z = fips_strength_level_rounded(n)
    m = 2 * z
    n_e = m
    return estimate_best_problem_cost(n, n_e, gate_error_rate)

# ------------------------------------------------------------------------------


def tabulate():
    gate_error_rates = [1e-3, 1e-4]
    moduli = [1024, 2048, 3072, 4096, 8192, 12288, 16384]

    datasets = [
        ("RSA, via Ekera-Håstad with s = 1 in a single run:", eh_rsa),
        ("Discrete logarithms, Schnorr group, via Shor:", shor_dlp_schnorr),
        ("Discrete logarithms, Schnorr group, via Ekera-Håstad with s = 1 in a single run:", eh_dlp_schnorr),
        ("Discrete logarithms, short exponent, via Ekerå-Håstad with s = 1 in a single run:", eh_dlp_short),
        ("Discrete logarithms, general, via Shor:", shor_dlp_general),
        ("Discrete logarithms, general, via Ekerå with s = 1 in a single run:", eh_dlp_general),
    ]

    for name, func in datasets:
        print()
        print(name)
        print('&'.join(str(e).ljust(10) for e in TABLE_HEADER) + '\\\\')
        print('\hline')
        for e in gate_error_rates:
            for n in moduli:
                tabulate_cost_estimate(func(n, e))


def significant_bits(n: int) -> int:
    assert n >= 0
    high = n.bit_length()
    low = (n ^ (n - 1)).bit_length()
    return high - low + 1


def plot():
    # Choose bit sizes to plot.
    max_steps = 64
    bits = [1024 * s for s in range(1, max_steps + 1)]
    bits = [e for e in bits if significant_bits(e) <= 3]
    max_y = 1024 * max_steps

    datasets = [
        ('C0', 'RSA via Ekerå-Håstad', eh_rsa, 1e-3, 'o'),
        ('C5', 'RSA via Ekerå-Håstad - 0.01% gate error instead of 0.1%', eh_rsa, 1e-4, '*'),
        ('C1', 'Short DLP or Schnorr DLP via EH', eh_dlp_short, 1e-3, 's'),
        ('C3', 'Schnorr DLP via Shor', shor_dlp_schnorr, 1e-3, 'd'),
        ('C2', 'General DLP via EH', eh_dlp_general, 1e-3, 'P'),
        ('C4', 'General DLP via Shor', shor_dlp_general, 1e-3, 'X'),
    ]

    plt.subplots(figsize=(16, 9)) # force 16 x 9 inches layout for the PDF

    for color, name, func, gate_error_rate, marker in datasets:
        valid_ns = []
        hours = []
        megaqubits = []

        for n in bits:
            cost = func(n, gate_error_rate)
            if cost is not None:
                expected_hours = cost.total_hours / (1 - cost.total_error)
                hours.append(expected_hours)
                megaqubits.append(cost.total_megaqubits)
                valid_ns.append(n)

        plt.plot(valid_ns, hours, color=color, label=name + ', hours', marker=marker)
        plt.plot(valid_ns, megaqubits, color=color, label=name + ', megaqubits', linestyle='--', marker=marker)

    plt.xscale('log')
    plt.yscale('log')
    plt.xlim(1024, max_y)
    plt.xticks(bits, [str(e) for e in bits], rotation=90)
    yticks = [(5 if e else 1)*10**k
              for k in range(6)
              for e in range(2)][:-1]
    plt.yticks(yticks, [str(e) for e in yticks])
    plt.minorticks_off()
    plt.grid(True)
    plt.xlabel('modulus length n (bits)')
    plt.ylabel('expected time (hours) and physical qubit count (megaqubits)')
    plt.gcf().subplots_adjust(bottom=0.16)

    plt.legend(loc='upper left', shadow=False)

    plt.tight_layout() # truncate margins

    # Export the figure to a PDF file.
    path = pathutils.dirname(pathutils.realpath(__file__))
    path = pathutils.normpath(path + "/../assets/rsa-dlps-extras.pdf")
    plt.savefig(path)


if __name__ == '__main__':
    tabulate()

    plot()

    plt.show()


==> anc/estimate_costs_test.py <==
import datetime

from . import estimate_costs


def test_topological_error_per_unit_cell():
    f = estimate_costs.topological_error_per_unit_cell
    assert abs(f(7, 1e-3) - 1e-5) < 1e-20
    assert abs(f(15, 1e-3) == 1e-9) < 1e-20
    assert abs(f(31, 1e-3) == 1e-17) < 1e-20


def test_logical_board_dimensions():
    def f(n):
        return estimate_costs.board_logical_dimensions(
            estimate_costs.Parameters(
                gate_err=None,
                reaction_time=datetime.timedelta(microseconds=10),
                cycle_time=datetime.timedelta(microseconds=1),
                exp_window=None,
                mul_window=None,
                runway_sep=None,
                code_distance=27,
                l1_distance=17,
                max_total_err=None,
                n=None,
                n_e=None,
                use_t_t_distillation=None,
                deviation_padding=None), n)
    assert f(1024)[:2] == (113, 61)
    assert f(1100)[:2] == (113, 61)


def test_logical_factory_dimensions():
    def f(d1, d2):
        return estimate_costs.logical_factory_dimensions(
            estimate_costs.Parameters(
                gate_err=None,
                reaction_time=None,
                cycle_time=None,
                exp_window=None,
                mul_window=None,
                runway_sep=None,
                code_distance=d2,
                l1_distance=d1,
                max_total_err=None,
                n=None,
                n_e=None,
                use_t_t_distillation=None,
                deviation_padding=None))
    assert f(15, 25) == (14, 8, 5)
    assert f(15, 27) == (13, 7, 5)
    assert f(17, 27) == (15, 8, 5)
    assert f(17, 29) == (14, 8, 5)
    assert f(17, 31) == (13, 7, 5)


def test_distillation_error():
    def f(d1, d2):
        params = estimate_costs.Parameters(
            gate_err=1e-3,
            reaction_time=None,
            cycle_time=None,
            exp_window=None,
            mul_window=None,
            runway_sep=None,
            code_distance=d2,
            l1_distance=d1,
            max_total_err=None,
            n=None,
            n_e=None,
            use_t_t_distillation=False,
            deviation_padding=None)
        return 1 / estimate_costs.compute_distillation_error(1, params)

    # Compare with values taken from spreadsheet.
    assert 1e10 <= f(15, 25) <= 2e10
    assert 1e10 <= f(15, 31) <= 2e10
    assert 8e10 <= f(17, 25) <= 10e10
    assert 4e11 <= f(17, 27) <= 6e11
    assert 8e11 <= f(17, 29) <= 10e11
    assert 9e11 <= f(17, 31) <= 11e11
    assert 9e12 <= f(19, 31) <= 11e12


def test_significant_bits():
    f = estimate_costs.significant_bits
    assert f(0) == 0
    assert f(1) == 1
    assert f(2) == 1
    assert f(3) == 2
    assert f(4) == 1
    assert f(5) == 3
    assert f(6) == 2
    assert f(7) == 3
    assert f(8) == 1
    assert f(9) == 4
    assert f(10) == 3
    assert f(11) == 4
    assert f((1 << 100) + 1) == 101


def test_compute_deviation_properties():
    params = estimate_costs.Parameters(
        gate_err=None,
        reaction_time=None,
        cycle_time=None,
        exp_window=5,
        mul_window=4,
        runway_sep=1024,
        code_distance=None,
        l1_distance=None,
        max_total_err=None,
        n=2048,
        n_e=2048*1.5,
        use_t_t_distillation=False,
        deviation_padding=45)
    f = estimate_costs.compute_deviation_properties
    a = f(params)
    print(a)
    assert a.deviation_error <= 0.001
    assert a.piece_count == 2
    assert a.piece_len == 1024 + 45
    assert a.reg_len == 2048 + 90
    assert 650000 <= a.inner_loop_count <= 660000


def test_estimate_algorithms_cost():
    f = estimate_costs.estimate_algorithm_cost
    p27 = estimate_costs.Parameters(
        gate_err=1e-3,
        reaction_time=datetime.timedelta(microseconds=10),
        cycle_time=datetime.timedelta(microseconds=1),
        exp_window=5,
        mul_window=4,
        runway_sep=1024,
        l1_distance=17,
        code_distance=27,
        max_total_err=1.0,
        n=2048,
        n_e=2048*1.5,
        use_t_t_distillation=False,
        deviation_padding=43)
    p29 = estimate_costs.Parameters(
        gate_err=1e-3,
        reaction_time=datetime.timedelta(microseconds=10),
        cycle_time=datetime.timedelta(microseconds=1),
        exp_window=5,
        mul_window=4,
        runway_sep=1024,
        l1_distance=17,
        code_distance=29,
        max_total_err=1.0,
        n=2048,
        n_e=2048*1.5,
        use_t_t_distillation=False,
        deviation_padding=43)

    c27 = f(p27)
    c29 = f(p29)

    assert c29.total_error < c27.total_error
    assert c29.total_megaqubits > c27.total_megaqubits


==> anc/fill-in-table.py <==
import math
from typing import Any, List, Dict

import numpy as np


def estimate_abstract_to_physical(tof_count: float,
                                  abstract_qubits: float,
                                  measurement_depth: float,
                                  prefers_parallel: bool = False,
                                  prefers_serial: bool = False
                                  ) -> Any:
    for code_distance in range(25, 101):
        logical_qubit_area = code_distance**2 * 2
        ccz_factory_duration = 5*code_distance
        ccz_factory_footprint = 15*8*logical_qubit_area
        ccz_factory_volume = ccz_factory_footprint * ccz_factory_duration

        reaction_time = 10
        assert not (prefers_parallel and prefers_serial)

        if prefers_parallel:
            # Use time optimal computation.
            runtime = reaction_time * measurement_depth
            routing_overhead_factor = 1.5
        elif prefers_serial:
            # Use serial distillation.
            runtime = tof_count * ccz_factory_duration
            routing_overhead_factor = 1.01
        else:
            # Do something intermediate.
            runtime = ccz_factory_duration * measurement_depth
            routing_overhead_factor = 1.25

        data_footprint = abstract_qubits * logical_qubit_area
        data_volume = data_footprint * runtime
        unit_cells = abstract_qubits * runtime
        error_per_unit_cell = 10**-math.ceil(code_distance / 2 + 1)
        data_error = unit_cells * error_per_unit_cell
        if data_error > 0.25:
            continue

        distill_volume = tof_count * ccz_factory_volume
        factory_count = int(math.ceil(distill_volume / runtime / ccz_factory_footprint))
        distill_footprint = factory_count * ccz_factory_footprint

        total_volume = data_volume * routing_overhead_factor + distill_volume
        total_footprint = (data_footprint + distill_footprint) * routing_overhead_factor

        microseconds_per_day = 10**6 * 60 * 60 * 24
        qubit_microseconds_per_megaqubit_day = 10**6 * microseconds_per_day

        return (
            code_distance,
            factory_count,
            tof_count,
            runtime / microseconds_per_day,
            total_footprint / 10.0**6,
            total_volume / qubit_microseconds_per_megaqubit_day,
        )

    raise NotImplementedError()


def sig_figs(v, r):
    if v < 10**9:
        return str(np.round(v, 1)).rjust(r)
    return "{:0.2g}".format(v).rjust(r)


def output(construction, result):
    cd, fact, tof, time, foot, vol = result
    print(construction[0].rjust(20),
          str(cd).rjust(20),
          str(fact).rjust(20),
          sig_figs(tof / 10**9, 20),
          sig_figs(vol, 20),
          sig_figs(foot, 20),
          sig_figs(time, 20))


def make_constructions(n: int, ecc_n: int):
    constructions = []

    def include(name, tof_count, abstract_qubits, measurement_depth):
        constructions.append(
            (name, tof_count, abstract_qubits, measurement_depth))

    lgn = math.log2(n)
    include("Vedral",
            tof_count=80*n**3,
            abstract_qubits=7*n + 1,
            measurement_depth=80*n**3)
    include("Zalka (basic)",
            tof_count=12*n**3,
            abstract_qubits=3*n,
            measurement_depth=12*n**3)
    include("Zalka (log add)",
            tof_count=52*n**3,
            abstract_qubits=5*n,
            measurement_depth=600*n**2)
    include("Zalka (fft mult)",
            tof_count=2**17 * n**2,
            abstract_qubits=96*n,
            measurement_depth=2**17 * n**1.2)
    include("Beauregard",
            tof_count=576 * n**3 * lgn**2,
            abstract_qubits=2*n+3,
            measurement_depth=144*n**3*lgn)
    include("Fowler",
            tof_count=40 * n**3,
            abstract_qubits=3 * n,
            measurement_depth=40 * n**3)
    # from https://arxiv.org/pdf/1706.06752.pdf Table 2
    counts = {
        512: 6.41 * 10**10,
        1024: 5.81 * 10**11,
        2048: 5.20 * 10**12,
        3072: 1.86 * 10**13,
        7680: 3.30 * 10**14,
        15360: 2.87 * 10**15,
    }
    include("Haner",
            tof_count=counts[n],
            abstract_qubits=2 * n + 2,
            measurement_depth=52 * n**3)
    L = np.exp(n**(1/3) * np.log2(n)**(2/3))
    q = 1.387
    include("Bernstein",
            tof_count=L**q,
            abstract_qubits=n**(2/3),
            measurement_depth=L**q)
    include("(ours)",
            tof_count=0.0009*n**3*lgn + 0.3*n**3,
            abstract_qubits=3*n + 6*lgn,
            measurement_depth=0.9*n**2*lgn + 400*n**2)

    n = ecc_n
    lgn = math.log2(n)
    # from https://arxiv.org/pdf/1706.06752.pdf Table 2
    counts = {
        110: 9.44 * 10**9,
        160: 2.97 * 10**10,
        192: 5.30 * 10**10,
        224: 8.43 * 10**10,
        256: 1.26 * 10**11,
        384: 4.52 * 10**11,
        521: 1.14 * 10**12,
    }
    include("ECC224 Roetteler",
            tof_count=counts[n],
            abstract_qubits=9*n,
            measurement_depth=448*n**3*lgn)

    return constructions


def print_construction_costs(n: int,
                             ecc_n: int,
                             parameters: List[Dict[str, Any]]):
    print("n={} ecc_n={}".format(n, ecc_n))
    print("construction".rjust(20),
          "code distance".rjust(20),
          "factories".rjust(20),
          "billion Tof+T/2".rjust(20),
          "megaqubitdays".rjust(20),
          "megaqubits".rjust(20),
          "days".rjust(20))
    for c in make_constructions(n, ecc_n):
        name, tof_count, abstract_qubits, measurement_depth = c
        costs = []
        for p in parameters:
            costs.append(
                estimate_abstract_to_physical(tof_count=tof_count,
                                              abstract_qubits=abstract_qubits,
                                              measurement_depth=measurement_depth,
                                              **p))
        best = tuple([min(e) for e in zip(*costs)])
        output(c, best)


def main():
    show_cases = False
    for n, ecc_n in [(1024, 160),
                     (2048, 224),
                     (3072, 256)]:
        if show_cases:
            print()
            print("SERIAL")
            print_construction_costs(n, ecc_n, [{'prefers_serial': True}])

            print()
            print("PARALLEL")
            print_construction_costs(n, ecc_n, [{'prefers_parallel': True}])

            print()
            print("INTERMEDIATE")
            print_construction_costs(n, ecc_n, [{}])

            print()
            print("BEST PER")
        print_construction_costs(n, ecc_n, [{}, {'prefers_serial': True}, {'prefers_parallel': True}])


if __name__ == '__main__':
    main()


==> anc/requirements.txt <==
# NOTE: matplotlib requires a system dependency
# sudo apt install python3-tk
matplotlib
pytest
cirq==0.5.0

